RoboPol: Connection between optical polarization plane rotations and gamma-ray flares in blazars

We use results of our 3 year polarimetric monitoring program to investigate the previously suggested connection between rotations of the polarization plane in the optical emission of blazars and their gamma-ray flares in the GeV band. The homogeneous set of 40 rotation events in 24 sources detected by {\em RoboPol} is analysed together with the gamma-ray data provided by {\em Fermi}-LAT. We confirm that polarization plane rotations are indeed related to the closest gamma-ray flares in blazars and the time lags between these events are consistent with zero. Amplitudes of the rotations are anticorrelated with amplitudes of the gamma-ray flares. This is presumably caused by higher relativistic boosting (higher Doppler factors) in blazars that exhibit smaller amplitude polarization plane rotations. Moreover, the time scales of rotations and flares are marginally correlated.

==> img/copy.sh <==
#!/bin/bash

export SUFF='' #'MNRAS' or ''
export OLDDIR=`pwd`

export FITS1S='/home/dmb/Work/RoboPol/4_robopol/3_flare_fits/1season/'
export FITS2S='/home/dmb/Work/RoboPol/4_robopol/3_flare_fits/2season/'
export FITS3S='/home/dmb/Work/RoboPol/4_robopol/3_flare_fits/3season/'

rm -f *.pdf

# 1 season
for fold in `ls $FITS1S | grep RBPLJ `
do
 cd $FITS1S/$fold/all_flares/
 echo $FITS1S/$fold/all_flares/
 ./detect_flares.py $fold".dat" $SUFF
 cp $fold"g1s.eps" $OLDDIR
done
cd $OLDDIR
 
# 2 season
for fold in `ls $FITS2S | grep RBPLJ `
do
 cd $FITS2S/$fold/all_flares/
 echo $FITS2S/$fold/all_flares/
 ./detect_flares.py $fold".dat" $SUFF
 cp $fold"g2s.eps" $OLDDIR
done
cd $OLDDIR

# 3 season
for fold in `ls $FITS3S | grep RBPLJ `
do
  cd $FITS3S/$fold/all_flares/
  echo $FITS3S/$fold/all_flares/
  ./detect_flares.py $fold".dat" $SUFF
  cp $fold"g3s.eps" $OLDDIR
done
cd $OLDDIR


cp /home/dmb/Work/RoboPol/4_robopol/4_TL_ampl/ts_gamma_ampl_rel.eps . ; eps2eps -dNOCACHE ts_gamma_ampl_rel.eps 1.eps ; mv 1.eps ts_gamma_ampl_rel.eps
cp /home/dmb/Work/RoboPol/4_robopol/13_tl_movement/TL_change_P7_P8.eps . ; eps2eps -dNOCACHE TL_change_P7_P8.eps 1.eps ; mv 1.eps TL_change_P7_P8.eps

cp /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/duration_vs_flare_sharpness/durat_vs_Tr+Td.eps . ; eps2eps -dNOCACHE durat_vs_Tr+Td.eps 1.eps ; mv 1.eps durat_vs_Tr+Td.eps


cd /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/rot_ampl_vs_flare_lumin/
echo "./plot.py $SUFF" ; ./plot_lin.py $SUFF
cd $OLDDIR
cp /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/rot_ampl_vs_flare_lumin/rot_ampl_vs_gamma_lumin.eps .

cd /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/doppler_vs_ampl/
echo "./plot.py $SUFF" ; ./plot.py $SUFF
cd $OLDDIR
cp /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/doppler_vs_ampl/Doppl_vs_ampl.eps .

 
cd /home/dmb/Work/RoboPol/4_robopol/8_delay_CDF/fits/
echo "./simul_TL.py $SUFF" ; ./simul_TL.py $SUFF
cd $OLDDIR
cp /home/dmb/Work/RoboPol/4_robopol/8_delay_CDF/fits/CDF_TL.eps .

cd /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/redshift_vs_rot_ampl/
echo "./plot.py $SUFF" ; ./plot.py $SUFF
cd $OLDDIR
cp /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/redshift_vs_rot_ampl/Redshift_vs_ampl.eps .


cd /home/dmb/Work/RoboPol/4_robopol/4_TL_hist/
echo "./dist.py $SUFF" ; ./dist.py $SUFF
cd $OLDDIR ; cp /home/dmb/Work/RoboPol/4_robopol/4_TL_hist/TL_hist.eps .

cd /home/dmb/Work/RoboPol/4_robopol/4_TL_ampl/
echo "./plot_with_dutycycle_season.py $SUFF" ; ./plot_with_dutycycle_season.py $SUFF
cd $OLDDIR ; cp /home/dmb/Work/RoboPol/4_robopol/4_TL_ampl/ts_gamma_ampl_rel_dutycycle.eps .

cd /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/viewing_ang_vs_ampl/
echo "./plot_Gamma.py $SUFF" ; ./plot_Gamma.py $SUFF
echo "./plot_VA.py $SUFF" ; ./plot_VA.py $SUFF
cd $OLDDIR
cp /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/viewing_ang_vs_ampl/Gamma_vs_ampl.eps .
cp /home/dmb/Work/RoboPol/4_robopol/7_corr_gamma/viewing_ang_vs_ampl/VA_vs_ampl.eps .

cd /home/dmb/Work/RoboPol/4_robopol/15_special_flares/norm_dur/
echo "./dist_rel_dur.py $SUFF" ; ./dist_rel_dur.py $SUFF
cd $OLDDIR ; cp /home/dmb/Work/RoboPol/4_robopol/15_special_flares/norm_dur/hist_rel_TrTd.eps .

cd /home/dmb/Work/RoboPol/4_robopol/15_special_flares/rel_ampl/
echo "./dist_rel_ampl.py $SUFF" ; ./dist_rel_ampl.py $SUFF
cd $OLDDIR ; cp /home/dmb/Work/RoboPol/4_robopol/15_special_flares/rel_ampl/hist_rel_fl_ampls.eps .


for fn in `ls -1 | grep .eps | xargs basename --suffix=.eps`; do convert -density 120 $fn.eps $fn.pdf ; done


